Semiconductor membranes for electrostatic exciton trapping in optically addressable quantum transport devices

Combining the capabilities of gate defined quantum transport devices in GaAs-based heterostructures and of optically addressed self-assembled quantum dots could open broad perspectives for new devices and functionalities. For example, interfacing stationary solid-state qubits with photonic quantum states would open a new pathway towards the realization of a quantum network with extended quantum processing capacity in each node. While gated devices allow very flexible confinement of electrons or holes, the confinement of excitons without some element of self-assembly is much harder. To address this limitation, we introduce a technique to realize exciton traps in quantum wells via local electric fields by thinning a heterostructure down to a 220 nm thick membrane. We show that mobilities over $1 \times 10^{6}$ cm$^{2}$V$^{-1}$s$^{-1}$ can be retained and that quantum point contacts and Coulomb oscillations can be observed on this structure, which implies that the thinning does not compromise the heterostructure quality. Furthermore, the local lowering of the exciton energy via the quantum-confined Stark effect is confirmed, thus forming exciton traps. These results lay the technological foundations for devices like single photon sources, spin photon interfaces and eventually quantum network nodes in GaAs quantum wells, realized entirely with a top-down fabrication process.

==> code/plot_pinchoffs.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May 11 17:37:28 2022

@author: Hangleiter
"""
import pathlib
from qutil.matlab import load_special_measure_scan
import matplotlib.pyplot as plt
from matplotlib import gridspec, ticker
import numpy as np
from cycler import cycler
from qutil import const

import PIL

plt.style.use('notex_publication')

bias = 0.1e-4
G_0 = const.physical_constants['conductance quantum'][0]
e = const.e
hbar = const.hbar
h = const.h

colwidth = 3.40457

# %%
janeway = pathlib.Path('//janeway.physik.rwth-aachen.de/User AG Bluhm')

data_path = (janeway
             / 'Common/GaAs/Hangleiter/characterization/4K/data/membrane_dots'
             / 'Bochum_1.4e18_#15460/pcb_with_EL')
save_path = (janeway
             / 'Hangleiter/Publication/descamps_electrostatic_exciton_confinement')

data = []
for file in data_path.glob('*cooldown2*.mat'):
    data.append(load_special_measure_scan(file).to_xarray())

# %%
plt.rcParams.update({'axes.labelsize': 7, 'axes.labelpad': 2,
                     'xtick.labelsize': 6, 'ytick.labelsize': 6,
                     'xtick.major.pad': 2, 'ytick.major.pad': 2
                     })

directory = 'Common/GaAs/PL Lab/Data/Triton/'
date = '2021-02-19'
folder = '#026_DEV1_pinch-off_ohmics_4-8_gates_7-9_SYM'
path = janeway / directory / date / folder

bias = 0.5e-4 # V
correction_factor = 1

data_forward = np.genfromtxt(path / 'R_forward.txt')
V_forward = data_forward[:,0] # V
I_forward = data_forward[:,1] # A
G_forward = I_forward/bias/correction_factor # S

data_backward = np.genfromtxt(path / 'R_backward.txt')
V_backward = data_backward[:,0] # V
I_backward = data_backward[:,1] # A
G_backward = I_backward/bias/correction_factor # S

fig = plt.figure(figsize=(colwidth, 2.6), tight_layout={'pad': 0.0, 'w_pad': 0.04, 'h_pad': 0.04})
gs = gridspec.GridSpec(6, 9, figure=fig)
left, right = slice(None, gs.ncols // 2 + 1), slice(gs.ncols // 2 + 1, None)
top_left, bottom_left = slice(None, gs.nrows // 3), slice(gs.nrows // 3, None)
top_right, bottom_right = slice(None, gs.nrows // 2), slice(gs.nrows // 2, None)

# ==============
# ---- ax00 ----
# ==============
ax00 = fig.add_subplot(gs[top_left, left])
fig.text(0.06, 0.975, 'a)', fontdict={'fontsize': 7})

sem = PIL.Image.open(save_path / 'sem.png')

ax00.imshow(sem)
ax00.plot([sem.width*1.5], [0], alpha=0)
ax00.tick_params(left=False, bottom=False, right=False, top=False)
ax00.set_xticklabels([])
ax00.set_yticklabels([])
ax00.spines['top'].set_visible(False)
ax00.spines['bottom'].set_visible(False)
ax00.spines['left'].set_visible(False)
ax00.spines['right'].set_visible(False)

# ==============
# ---- ax01 ----
# ==============
ax01 = fig.add_subplot(gs[top_right, right])
fig.text(0.525, 0.975, 'c)', fontdict={'fontsize': 7})

ax01.plot(V_forward, G_forward/G_0, 'k', linewidth=1.3)
ax01.plot(V_backward, G_backward/G_0, 'r', linewidth=1.3)
# ax01.set_xlabel(r'$V_\mathrm{ST}$ = $V_\mathrm{T}$ (V)')#, fontsize=font_label)
ax01.set_ylabel('$G_{S}$ ($2e^2/h$)')#, fontsize=font_label)
#ax11.ticklabel_format(axis='y', style='sci', scilimits=(0,0))
ax01.set_xticklabels(ax01.get_xticks())#, fontsize=font_tick)
ax01.set_yticklabels(ax01.get_yticks())#, fontsize=font_tick)
ax01.tick_params(direction='in')

width = 1e-4
head_width = 1.0e-2
head_length = 1.5e-2
overhang = 0.4
lw = 0.5

x, y = 0.375, 0.345
dx, dy = -0.15, -0.07

ax01.arrow(x, y, dx, dy, transform=ax01.transAxes, length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='k')
ax01.arrow(x + dx + 0.05, y + dy - 0.125, -dx, -dy, transform=ax01.transAxes,
           length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='r')

# ==============
# ---- ax11 ----
# ==============
ax11 = fig.add_subplot(gs[bottom_right, right])
fig.text(0.525, 0.50, 'd)', fontdict={'fontsize': 7})

cycler_topside = cycler(color=['black', 'red'])
cycler_backside = cycler(color=['black', 'red'])

comparison_better = ['PA-LB', 'PD-RB']
comparison_worse = ['RFA-PA', 'RFC-PC']

tobias_to_thomas = {'PA': 'T',
                    'SA': 'B',
                    'PC': 'T',
                    'SC': 'B',
                    'LB': 'ST',
                    'LT': 'SB',
                    'RB': 'ST',
                    'RT': 'SB',
                    'RFA': 'RFA',
                    'RFC': 'RFC'}

ix_better_topside = [i for i in range(len(data)) if comparison_better[0] in data[i].coords]
ix_better_backside = [i for i in range(len(data)) if comparison_better[1] in data[i].coords]
ix_worse_topside = [i for i in range(len(data)) if comparison_worse[0] in data[i].coords]
ix_worse_backside = [i for i in range(len(data)) if comparison_worse[1] in data[i].coords]

handles = []
for d, style in zip((data[ix] for ix in ix_better_topside[-2:]), cycler_topside):
    line, = ax11.plot(d.coords[comparison_better[0]], d.R/bias/G_0 + 0.25, **style)
    handles.append(line)

for d, style in zip((data[ix] for ix in ix_better_backside[-2:]), cycler_backside):
    line, = ax11.plot(d.coords[comparison_better[1]], d.R/bias/G_0, **style, ls='--')
    handles.append(line)

ax11.set_xlabel(r'$V_{{{}}} = V_{{{}}}$ (V)'.format(
    *[tobias_to_thomas[x] for x in comparison_better[0].split('-')[::-1]])
)
ax11.set_ylabel('$G_{S}$ ($2e^2/h$)')
ax11.tick_params(direction='in')

x, y = 0.375, 0.45
dx, dy = -0.15, -0.05

ax11.arrow(x, y, dx, dy, transform=ax11.transAxes, length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='k')
ax11.arrow(x + dx + 0.025, y + dy - 0.1, -dx, -dy, transform=ax11.transAxes,
           length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='r')

x, y = 0.48, 0.23
dx, dy = -0.15, -0.05

ax11.arrow(x, y, dx, dy, transform=ax11.transAxes, length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='k')
ax11.arrow(x + dx + 0.025, y + dy - 0.1, -dx, -dy, transform=ax11.transAxes,
           length_includes_head=True,
           width=width, head_width=head_width, head_length=head_length, overhang=overhang,
           lw=lw, color='r')


# ==============
# ---- ax10 ----
# ==============
ax10 = fig.add_subplot(gs[bottom_left, left])
fig.text(0.06, 0.61, 'b)', fontdict={'fontsize': 7})

folder = 'Common/GaAs/PL Lab/Data/Triton/2021-02-18'
subfolder = '#006_ww_ohmics_8-4_gates_7-9-3-5_SYM'
path = janeway / folder / subfolder

R = np.genfromtxt(path / 'R.txt')
v1 = np.genfromtxt(path / 'v1.txt')
v2 = np.genfromtxt(path / 'v2.txt')

R = np.fliplr(R)
v2 = np.flipud(v2)

bias = 1.5e-4

xred = [40,-15]
yred = [30,-30]
#R_red = R[30:-15, 40:-20]
R_red = R[xred[0]:xred[1], yred[0]:yred[1]]
v1_red = v1[xred[0]:xred[1]]
v2_red = v2[yred[0]:yred[1]]
G_red = R_red/bias

g = ax10.imshow(1e3*G_red/G_0, cmap='hot', aspect='equal', vmin=0, vmax=25)
ax10.set_xlabel(r'$V_{SB}$ (V)')#, fontsize=font_label)
ax10.xaxis.set_major_locator(ticker.MultipleLocator(20))
auto_locs_x, _ = plt.xticks()
plt.xticks(auto_locs_x[1:-1], v2_red[auto_locs_x[1:-1].astype(int)].round(2))#, fontsize=font_tick)

ax10.set_ylabel(r'$V_{ST}$ (V)')#, fontsize=font_label)
ax10.yaxis.set_major_locator(ticker.MultipleLocator(20))
auto_locs_y, _ = plt.yticks()
plt.yticks(auto_locs_y[1:-1], v1_red[auto_locs_y[1:-1].astype(int)].round(2))#, fontsize=font_tick)
ax10.tick_params(direction='in', color='white')

cbar = fig.colorbar(g, ax=ax10, location='top', shrink=.8)#, format=ticker.FormatStrFormatter('%.1f'))
#cbar.set_label('I (nA)')
cbar.set_label(r'$G_{S}$ ($10^3\times 2e^2/h$)')#, loc='top')#, fontsize=font_label)
# cbar.ax.tick_params(labelsize=font_tick)

for fmt in ('eps', 'pdf', 'png'):
    fig.savefig((save_path / 'transport').with_suffix('.' + fmt))

